The Heap Lambda Machine

This paper introduces a new machine architecture for evaluating lambda expressions using the normal-order reduction, which guarantees that every lambda expression will be evaluated if the expression has its normal form and the system has enough memory. The architecture considered here operates using heap memory only. Lambda expressions are represented as graphs, and all algorithms used in the processing unit of this machine are non-recursive.

==> machine/alloc.c <==
#include "machine.h"

#include <stdlib.h>
#include <string.h>

lambda memory, freehead;

lambda get()
{
	lambda new = freehead;

	if (!freehead)
		abort();

	freehead = freehead->copy;

	return memset(new, 0, sizeof(struct _lambda));
}

void put(lambda node)
{
	node->copy = freehead;
	freehead = node;
}

void clear(lambda expr)
{
	state st = init(expr);
	path wh;

	while ((wh = walk(&st))) {
		lambda tmp = st.expr;

		if (UP == wh) {
			if (tmp->func)
				put(tmp->func);

			if (tmp->arg)
				put(tmp->arg);
		}
	}

	put(expr);
}

void reset(int size)
{
	if (memory) {
		free(memory);
		memory = freehead = NULL;
		return;
	}

	if (size > 0) {
		memory = calloc(size, sizeof(struct _lambda));
		freehead = memory;

		while (--size)
			memory[size - 1].copy = &memory[size];
	}
}


==> machine/copy.c <==
#include "machine.h"

#include <stdlib.h>

lambda copy(lambda expr)
{
	lambda new = get();
	state st = init(expr);
	path wh;

	while ((wh = walk(&st))) {
		lambda expr = st.expr;

		if (UP == wh)
			new = new->par;
		else if (ARG == wh) {
			new = new->par;
			new->arg = get();
			new->arg->par = new;
			new = new->arg;
		} else if (FUNC == wh) {
			expr->par->copy = new;
			new->func = get();
			new->func->par = new;
			new = new->func;
		} else if (VAR == wh) {
			lambda arg = expr->arg, tmp;

			new->arg = arg;
			for (tmp = expr; tmp; tmp = tmp->par) {
				if ((tmp == arg) && tmp->copy) {
					new->arg = tmp->copy;
					break;
				}
			}
		}
	}

	return new;
}


==> machine/machine.h <==
#ifndef _MACHINE_H
#define _MACHINE_H

typedef struct _lambda {
	struct _lambda *par, *copy, *func, *arg;
} *lambda;

typedef enum {
	END, UP, FUNC, ARG, VAR
} path;

typedef enum {
	UNRED, RED
} redex;

typedef enum {
	FORTH, BACK
} dir;

typedef struct {
	dir wh;
	lambda par, expr;
} state;

extern lambda memory, freehead;

void clear(lambda expr);
lambda copy(lambda expr);
lambda get();
state init(lambda expr);
redex isreducible(const lambda expr);
void normal(lambda *expr);
void put(lambda node);
void replace(lambda *expr, const lambda func, const lambda arg);
void reset(int size);
path walk(state *st);

#endif


==> machine/normal.c <==
#include "machine.h"

#include <stdlib.h>

void normal(lambda *expr)
{
	state st = init(*expr);

	do {
		while (isreducible(st.expr)) {
			lambda func, arg, par, tmp;

			tmp = st.expr;
			func = tmp->func;
			arg = tmp->arg;
			par = tmp->par;

			replace(&tmp->func->func, func, arg);

			st.expr = tmp->func->func;
			st.expr->par = par;

			if (st.par == par)
				*expr = st.expr;
			else if (par->func == tmp) {
				par->func = st.expr;
				st.expr = par;
			} else
				par->arg = st.expr;

			tmp->func->func = NULL;
			clear(tmp);
		}
	} while (walk(&st));
}


==> machine/replace.c <==
#include "machine.h"

#include <stdlib.h>

redex isreducible(const lambda expr)
{
	lambda func = expr->func;

	if (expr->arg && func && func->func && !func->arg)
		return RED;

	return UNRED;
}

void replace(lambda *expr, const lambda func, const lambda arg)
{
	state st = init(*expr);
	path wh;

	while ((wh = walk(&st))) {
		lambda tmp = st.expr;

		if ((VAR == wh) && (func == tmp->arg)) {
			lambda par = tmp->par;

			st.expr = copy(arg);
			st.expr->par = par;

			if (par) {
				if (par->func == tmp)
					par->func = st.expr;
				else
					par->arg = st.expr;
			}

			put(tmp);
		}
	}

	*expr = st.expr;
}


==> machine/walk.c <==
#include "machine.h"

state init(lambda expr)
{
	state st = {FORTH, expr->par, expr};

	return st;
}

path walk(state *st)
{
	lambda expr = st->expr;

	if (BACK == st->wh) {
		lambda par = expr->par;

		if (st->par == par)
			return END;

		if ((par->func == expr) && par->arg) {
			st->expr = par->arg;
			st->wh = FORTH;
			return ARG;
		}

		st->expr = par;
		return UP;
	}

	if (expr->func) {
		st->expr = expr->func;
		return FUNC;
	}

	st->wh = BACK;
	return VAR;
}

